Streamable Neural Audio Synthesis With Non-Causal Convolutions

Deep learning models are mostly used in an offline inference fashion. However, this strongly limits the use of these models inside audio generation setups, as most creative workflows are based on real-time digital signal processing. Although approaches based on recurrent networks can be naturally adapted to this buffer-based computation, the use of convolutions still poses some serious challenges. To tackle this issue, the use of causal streaming convolutions have been proposed. However, this requires specific complexified training and can impact the resulting audio quality. In this paper, we introduce a new method allowing to produce non-causal streaming models. This allows to make any convolutional model compatible with real-time buffer-based processing. As our method is based on a post-training reconfiguration of the model, we show that it is able to transform models trained without causal constraints into a streaming model. We show how our method can be adapted to fit complex architectures with parallel branches. To evaluate our method, we apply it on the recent RAVE model, which provides high-quality real-time audio synthesis. We test our approach on multiple music and speech datasets and show that it is faster than overlap-add methods, while having no impact on the generation quality. Finally, we introduce two open-source implementation of our work as Max/MSP and PureData externals, and as a VST audio plugin. This allows to endow traditional digital audio workstation with real-time neural audio synthesis on a laptop CPU.

==> img/plot_latency.py <==
# %%
import librosa as li
import matplotlib.pyplot as plt
import numpy as np
import math

plt.style.use("ggplot")

x, sr = li.load("bench.wav", mono=False, sr=None)

x = x / 2.5

pad_start = sr // 20
pad_end = sr // 4

start = np.argmax(abs(x[0])) - pad_start
end = np.argmax(abs(x[1])) + pad_end

t = np.arange(-pad_start, end - start - pad_start) / sr

regular_latency = t[np.argmax(abs(x[1, start:end]))]
no_latency_latency = t[np.argmax(abs(x[2, start:end]))]

plt.figure(figsize=(6, 3))
plt.plot(t, x[0, start:end], label="input")
plt.plot(t, x[1, start:end] - 1, label="regular")
plt.plot(t, x[2, start:end] - 2, label="no latency")

annotation_shift = .2

plt.annotate(
    f"{1000*regular_latency:.1f} ms",
    xytext=(regular_latency + .01, -1 + annotation_shift + .13),
    xy=(-.002, -1 + annotation_shift + .1),
    textcoords='data',
    va='center_baseline',
    arrowprops=dict(
        arrowstyle="|-|",
        color="k",
    ),
)

plt.annotate(
    f"{1000*no_latency_latency:.1f} ms",
    xytext=(no_latency_latency + .01, -2 + annotation_shift + .13),
    xy=(-.002, -2 + annotation_shift + .1),
    textcoords='data',
    va='center_baseline',
    arrowprops=dict(
        arrowstyle="|-|",
        color="k",
    ),
)

plt.xlabel("time (s)")
plt.yticks([])
plt.legend(loc="upper right")
plt.tight_layout()
plt.savefig("latency.pdf", bbox_inches="tight")

plt.close()

# %%

